The quadratic WDVV solution $E_8(a_1)$

We calculate explicitly the quadratic solution to the WDVV equations corresponds to the quasi-Coxeter conjugacy class $E_8(a_1)$ using the associated classical $W$-algebra.

==> Potential_of_Frobenius_manifold_E_8_a_1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    196303,       5673]
NotebookOptionsPosition[    195799,       5652]
NotebookOutlinePosition[    196143,       5667]
CellTagsIndexPosition[    196100,       5664]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "In", " ", "the", " ", "notation", " ", "of", " ", "the", " ", "paper", 
     " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{"1108.5445", 
       RowBox[{"v1", ".", " ", "The"}], " ", "potential", " ", "for", " ", 
       "algebraic", " ", "Frobenius", " ", "manifold", " ", 
       SubscriptBox["E", "8"], 
       RowBox[{"(", 
        SubscriptBox["a", "1"], ")"}], " ", "written", " ", "in", " ", "the", 
       " ", "form", "  ", 
       RowBox[{"PotentialF", "[", 
        RowBox[{"t", ",", "Z"}], "]"}]}]}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"t", "[", "1", "]"}], ",", 
        RowBox[{"t", "[", "2", "]"}], ",", "...", ",", 
        RowBox[{"t", "[", "8", "]"}], ",", "Z"}], "]"}], ".", " ", "Where"}], 
     " ", "Z", " ", "is", " ", "a", " ", "solution", " ", "of", " ", "a", " ",
      "quadratic", " ", "equation", " ", "QuadraticInZ", "  ", "given", " ", 
     RowBox[{"below", ".", " ", "The"}], " ", "charge", " ", "of", " ", 
     "Froebnius", " ", "manifold", " ", "is", "  ", 
     RowBox[{
      FractionBox["11", "12"], ".", " ", "The"}], " ", "degrees", " ", "of", 
     " ", "the", " ", "Euler", " ", "vector", " ", "field", " ", "for", " ", 
     RowBox[{"t", "[", "1", "]"}]}]}], ",", "...", ",", 
   RowBox[{
    RowBox[{"t", "[", "8", "]"}], " ", "are", "  ", 
    FractionBox["1", "12"]}], ",", 
   FractionBox["1", "3"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["7", "12"], ",", 
   FractionBox["3", "4"], ",", 
   FractionBox["5", "6"], ",", "1", ",", 
   FractionBox["1", "4"], ",", " ", 
   RowBox[{"respectively", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.526649678384657*^9, 3.5266497210960407`*^9}, {
  3.5266497762118263`*^9, 3.5266499928588457`*^9}, {3.5266503926447983`*^9, 
  3.526650544829729*^9}, {3.5266505963993998`*^9, 3.5266505981274557`*^9}, {
  3.5266506923245077`*^9, 3.5266506959336243`*^9}, {3.5266507483203216`*^9, 
  3.526650754166511*^9}, {3.5266508175975657`*^9, 3.5266508198946404`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PotentialF", "[", 
   RowBox[{"t", ",", "Z"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"60257490748451656689759529090416640000000000", " ", 
      SqrtBox[
       FractionBox["5510", "69069"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "20"]}], ")"}], "/", 
    "51511170636379284831"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "275747251366536586569731516102824113952687921718886400000000", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "25"]}], ")"}], "/", 
    "262919712977108888812209859761"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"10638293512640789914383391129600000000", " ", 
      SqrtBox[
       FractionBox["43993", "21"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "16"], " ", 
      RowBox[{"t", "[", "2", "]"}]}], ")"}], "/", "14380803006794963739"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1945051421153779792882712347780124853351219200000", " ", 
      SqrtBox[
       FractionBox["288230", "3289"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "21"], " ", 
      RowBox[{"t", "[", "2", "]"}]}], ")"}], "/", 
    "970315921277476588361547"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3748908861782265246305484800000", " ", 
      SqrtBox[
       FractionBox["5510", "69069"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"]}], ")"}], "/", "93898278236763"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"734109387995764004804539557492788341768192000", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "17"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"]}], ")"}], "/", 
    "6945927852281967485937"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"22503223070956655771648000", " ", 
      SqrtBox[
       FractionBox["43993", "21"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"]}], ")"}], "/", "1931124907440729"}],
    "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"27498013460678823586752388578267889664", " ", 
      SqrtBox[
       FractionBox["288230", "3289"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"]}], ")"}], "/", 
    "22993904272896760203"}], "+", 
   FractionBox[
    RowBox[{"269622764011015604416", " ", 
     SqrtBox[
      FractionBox["5510", "69069"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "4"]}], "928872009351"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"379599576880637346221842511367847936", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "4"]}], ")"}], "/", 
    "248022271919052355725"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1540964400458670051556291472", " ", 
      SqrtBox[
       FractionBox["57646", "16445"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "5"]}], ")"}], "/", 
    "52491486120434361"}], "+", 
   FractionBox[
    RowBox[{"4916728097717507366510447", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "6"]}], "21741928103909782080"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"172298337875627126439280640000000", " ", 
      SqrtBox[
       FractionBox["332630", "90321"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "14"], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "635305073153751"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8609664200367436587684526517904002252800000", " ", 
      SqrtBox[
       FractionBox["21793", "221"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "19"], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "10845082617828469429419"}],
    "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"29618300908091893350400000", " ", 
      SqrtBox[
       FractionBox["700321", "4641"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "13643339572863"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"237239573650736748213584251337886924800", " ", 
      SqrtBox[
       FractionBox["12710", "4301"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "15"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "11967241662997207587"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"42878039407831859200", " ", 
      SqrtBox[
       FractionBox["332630", "90321"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "15055038999"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"35514283134452206559049209085952", " ", 
      SqrtBox[
       FractionBox["21793", "221"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "2196577671230943"}], "+", 
   FractionBox[
    RowBox[{"7370788883912", " ", 
     SqrtBox[
      FractionBox["11905457", "273"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     RowBox[{"t", "[", "3", "]"}]}], "1832094693"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"381865658996990733088897719296", " ", 
      SqrtBox[
       FractionBox["2542", "21505"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "7089794240604075"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3337040790377704912907", " ", 
      SqrtBox[
       FractionBox["370481", "13"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "4"], " ", 
      RowBox[{"t", "[", "3", "]"}]}], ")"}], "/", "1035335031961230"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7435342160099246080000", " ", 
      SqrtBox[
       FractionBox["71630", "5313"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"]}], ")"}], "/", "133202430207"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7756364878391254176136276023758028800", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"]}], ")"}], "/", 
    "1407624273750994299"}], "-", 
   FractionBox[
    RowBox[{"2625378232102400", " ", 
     SqrtBox[
      FractionBox["43993", "21"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"]}], "2860556391"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3160121833455978507411980288", " ", 
      SqrtBox[
       FractionBox["57646", "16445"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"]}], ")"}], "/", "7148530421109"}], 
   "+", 
   FractionBox[
    RowBox[{"1406268931799", " ", 
     SqrtBox[
      FractionBox["29", "13123110"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"]}], "971244"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"23921384687434934326958624", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"]}], ")"}], "/", "172706092106625"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"370421080518379193", " ", 
      SqrtBox[
       FractionBox["1517", "624910"]], " ", 
      RowBox[{"t", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"]}], ")"}], "/", "7623051345"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"469684633100594953600000", " ", 
      SqrtBox[
       FractionBox["283309", "17"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "3"]}], ")"}], "/", "21445591263327"}], 
   "-", 
   FractionBox[
    RowBox[{"323750049601694950", " ", 
     SqrtBox[
      FractionBox["12710", "4301"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "3"]}], "1820354067"], "+", 
   FractionBox[
    RowBox[{"255540004042051625", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "4"]}], "534432838464"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4753057596569024177635328000000", " ", 
      SqrtBox[
       FractionBox["10", "39056516499"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "13"], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "59167157049"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"237507977941170664487849007390455234560000", " ", 
      SqrtBox[
       FractionBox["19", "19499"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "18"], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "380778653527744909437"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"712342263971184640000", " ", 
      SqrtBox[
       FractionBox["410533", "609"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "280809205677"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"649005721094941689805827190292480", " ", 
      SqrtBox[
       FractionBox["12710", "55913"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "14"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "3591268931403153"}], "-", 
   RowBox[{
    FractionBox["1", "135069363"], 
    RowBox[{"8765615487877120", " ", 
     SqrtBox[
      FractionBox["194990", "2003001"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}]}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"189760322042691934295687168", " ", 
      SqrtBox["370481"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "936498700932795"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"296437133234144764850176", " ", 
      SqrtBox[
       FractionBox["216070", "3289"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "221354238402297"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"164315483619570550", " ", 
      SqrtBox["370481"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "4"], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "350184747525327"}], "+", 
   FractionBox[
    RowBox[{"12332795428864000", " ", 
     SqrtBox[
      FractionBox["5510", "5313"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "7"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}]}], "12405393"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"59277167362036445126003261440", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "12"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"70589452572639", " ", 
      SqrtBox["13"]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"2177320960", " ", 
     SqrtBox[
      FractionBox["43993", "273"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}]}], "266409"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4431201496798079746048", " ", 
      SqrtBox[
       FractionBox["57646", "1265"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}]}], ")"}], "/", "22909841955"}], "-", 
   FractionBox[
    RowBox[{"13241958273039104", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}]}], 
    RowBox[{"21724443", " ", 
     SqrtBox["13"]}]], "+", 
   FractionBox[
    RowBox[{"13060761683", " ", 
     SqrtBox[
      FractionBox["28823", "2530"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}]}], "41839668"], "+", 
   FractionBox[
    RowBox[{"183825589760000", " ", 
     SqrtBox[
      FractionBox["21793", "17"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "6"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}]}], "51212007"], "+", 
   RowBox[{
    FractionBox["240158860", "161"], " ", 
    SqrtBox[
     FractionBox["12710", "55913"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "-", 
   FractionBox[
    RowBox[{"62700755", " ", 
     SqrtBox["13"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "3"], " ", 
     RowBox[{"t", "[", "4", "]"}]}], "1675044"], "+", 
   FractionBox[
    RowBox[{"83863008916275200", " ", 
     SqrtBox[
      FractionBox["4370", "87087"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "6"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"]}], "15026127831"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3775956970890476910732497649664", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "4", "]"}], "2"]}], ")"}], "/", 
    "906846213331879821"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"265329980759757291520", " ", 
      SqrtBox[
       FractionBox["7790", "121693"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "4", "]"}], "2"]}], ")"}], "/", "103715653041"}], 
   "+", 
   FractionBox[
    RowBox[{"33332406263111680", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"]}], "492237781893"], "+", 
   FractionBox[
    RowBox[{"96349964288000", " ", 
     SqrtBox[
      FractionBox["323", "14911"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"]}], "2351349"], "-", 
   FractionBox[
    RowBox[{"392768", " ", 
     SqrtBox[
      FractionBox["216070", "253"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"]}], "44109"], "+", 
   FractionBox[
    RowBox[{"26965819478835200", " ", 
     SqrtBox[
      FractionBox["323", "1147"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "3"]}], "54760218525441"], "+", 
   FractionBox[
    RowBox[{"794569664", " ", 
     SqrtBox[
      FractionBox["32062", "22165"]], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "3"]}], "17843016789"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"411448891669756248064000000", " ", 
      SqrtBox[
       FractionBox["29", "414141"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      RowBox[{"t", "[", "5", "]"}]}], ")"}], "/", "348506614071"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2055990113756671264610881296662528000", " ", 
      SqrtBox[
       FractionBox["190", "383801"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "16"], " ", 
      RowBox[{"t", "[", "5", "]"}]}], ")"}], "/", "305692228025763579"}], "-", 
   FractionBox[
    RowBox[{"6166397714432000", " ", 
     SqrtBox[
      FractionBox["5510", "5313"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "7"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "12405393"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"56181243169575977303136010240", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "12"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "5", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"23529817524213", " ", 
      SqrtBox["13"]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"1088660480", " ", 
     SqrtBox[
      FractionBox["43993", "273"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "88803"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5205387859279057518592", " ", 
      SqrtBox[
       FractionBox["57646", "1265"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "5", "]"}]}], ")"}], "/", "129822437745"}], "-", 
   FractionBox[
    RowBox[{"34145463252284672", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     RowBox[{"t", "[", "5", "]"}]}], 
    RowBox[{"386026641", " ", 
     SqrtBox["13"]}]], "+", 
   FractionBox[
    RowBox[{"13060761683", " ", 
     SqrtBox[
      FractionBox["28823", "2530"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "4"], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "251038008"], "+", 
   FractionBox[
    RowBox[{"402481291264000", " ", 
     SqrtBox[
      FractionBox["551", "453747"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "1802493"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"14880867845386572962725888", " ", 
      SqrtBox[
       FractionBox["130", "5466571"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "5", "]"}]}], ")"}], "/", "40539870063"}], "-", 
   RowBox[{
    FractionBox["17632", "153"], " ", 
    SqrtBox[
     FractionBox["4324190", "90321"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "55665225"], 
    RowBox[{"16767557595947008", " ", 
     SqrtBox[
      FractionBox["21793", "17"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "6"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"35601655004", " ", 
     SqrtBox[
      FractionBox["33046", "21505"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "73899"], "+", 
   FractionBox[
    RowBox[{"31195609952000", " ", 
     SqrtBox[
      FractionBox["7030", "10373"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "928557"], "-", 
   FractionBox[
    RowBox[{"62700755", " ", 
     SqrtBox["13"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "186116"], "+", 
   FractionBox[
    RowBox[{"19643649228800", " ", 
     SqrtBox[
      FractionBox["19", "171062619"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "340659"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2052533495915389374169088", " ", 
      SqrtBox[
       FractionBox["46", "1188385"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "5", "]"}]}], ")"}], "/", "2888484111513"}], "+", 
   RowBox[{
    FractionBox["1", "2351349"], 
    RowBox[{"1953069824573440", " ", 
     SqrtBox[
      FractionBox["19", "253487"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}]}], "-", 
   FractionBox[
    RowBox[{"490960", " ", 
     SqrtBox[
      FractionBox["216070", "253"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "44109"], "-", 
   FractionBox[
    RowBox[{"702361600", " ", 
     SqrtBox[
      FractionBox["56810", "16687"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "33201"], "+", 
   FractionBox[
    RowBox[{"54924677120", " ", 
     SqrtBox[
      FractionBox["4370", "16687"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}]}], "1166234043"], "+", 
   FractionBox[
    RowBox[{"1105295360", " ", 
     SqrtBox[
      FractionBox["1647490", "231"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"]}], "1263944679"], "+", 
   FractionBox[
    RowBox[{"2828941945374762065199104", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "7"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"]}], "10944541213524765"], "-", 
   FractionBox[
    RowBox[{"11695614464", " ", 
     SqrtBox[
      FractionBox["56810", "16687"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"]}], "564417"], "+", 
   FractionBox[
    RowBox[{"4283474000", " ", 
     SqrtBox[
      FractionBox["247", "19499"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"]}], "2571233"], "-", 
   FractionBox[
    RowBox[{"125436480", " ", 
     SqrtBox[
      FractionBox["19", "19499"]], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"]}], "42277273"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"33755050520538555351040000", " ", 
      SqrtBox[
       FractionBox["95", "55913"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "593188677081"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"552547343072105402364174348478054400", " ", 
      SqrtBox[
       FractionBox["58", "357"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "15"], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "6268555156808061117"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1489840227792486400", " ", 
      SqrtBox[
       FractionBox["3034", "17"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "165605428989"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"24634735902975255837197467648", " ", 
      SqrtBox[
       FractionBox["835867", "5870865"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "59121138149073"}], "-", 
   FractionBox[
    RowBox[{"21000643480928", " ", 
     SqrtBox[
      FractionBox["323", "16445"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "79656291"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"328941634965862444714172416", " ", 
      SqrtBox[
       FractionBox["58", "357"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "2063167636154625"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"35772423689400752", " ", 
      SqrtBox[
       FractionBox["99468173", "49335"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "1071775395405"}], "+", 
   FractionBox[
    RowBox[{"48259054827520", " ", 
     SqrtBox[
      FractionBox["5735", "253"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "124372017"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1052429798275695127298048", " ", 
      SqrtBox[
       FractionBox["1263994", "273"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "168501074211855"}], "-", 
   FractionBox[
    RowBox[{"41478961", " ", 
     SqrtBox[
      FractionBox["48298", "13"]], " ", "Z", " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "13354605"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"30272806725074369536", " ", 
      SqrtBox[
       FractionBox["36859", "26565"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "39062219625"}], "-", 
   FractionBox[
    RowBox[{"19489949684819", " ", 
     SqrtBox[
      FractionBox["631997", "546"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "79860537900"], "-", 
   FractionBox[
    RowBox[{"4808120870133100", " ", 
     SqrtBox[
      FractionBox["58", "357"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "317839599"], "+", 
   FractionBox[
    RowBox[{"45906354176", " ", 
     SqrtBox[
      FractionBox["5", "3772483"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "11583"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"145162730796647603765248", " ", 
      SqrtBox[
       FractionBox["38", "698523"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "1020033439425"}], "-", 
   RowBox[{
    FractionBox["1", "3463317"], 
    RowBox[{"44167651011584", " ", 
     SqrtBox[
      FractionBox["8897", "1430715"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"300099623", " ", 
     SqrtBox[
      FractionBox["152551", "174"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "575295435"], "-", 
   FractionBox[
    RowBox[{"47189920", " ", 
     SqrtBox[
      FractionBox["58", "4641"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "2277"], "-", 
   FractionBox[
    RowBox[{"320891456", " ", 
     SqrtBox[
      FractionBox["238", "87"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "185507751"], "+", 
   FractionBox[
    RowBox[{"57621376", " ", 
     SqrtBox[
      FractionBox["26", "25789"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "52173"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12566025865360769024", " ", 
      SqrtBox[
       FractionBox["551", "685084785"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}]}], ")"}], "/", "1396932075"}], "+", 
   FractionBox[
    RowBox[{"4668324928", " ", 
     SqrtBox[
      FractionBox["58", "4641"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}]}], "193545"], "-", 
   RowBox[{
    FractionBox["308009", "289"], " ", 
    SqrtBox[
     FractionBox["1885", "6752823"]], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "+", 
   FractionBox[
    RowBox[{"2037598", " ", 
     SqrtBox[
      FractionBox["7714", "49335"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "6", "]"}], "2"]}], "193545"], "+", 
   FractionBox[
    RowBox[{"1607790932517785666048", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "6", "]"}], "2"]}], "255662227445625"], "-", 
   FractionBox[
    RowBox[{"468277715963", " ", 
     SqrtBox[
      FractionBox["28823", "32890"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "6", "]"}], "2"]}], "868049325"], "+", 
   RowBox[{
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "7", "]"}]}], "+", 
   RowBox[{
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "7", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "7", "]"}], "2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"274536606777826836500216545280000000000", " ", 
      SqrtBox[
       FractionBox["95", "4301"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "17"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "57221326755129537"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"329401897854852815100761902648244065166950400000000", " ", 
      SqrtBox[
       FractionBox["2", "134589"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "22"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "2736152181450029070729"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12117169859674321505484800000000", " ", 
      SqrtBox[
       FractionBox["3034", "221"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "13"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "175548954964383"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1158908336560292796842981341375391334400000", " ", 
      SqrtBox[
       FractionBox["144115", "2619309"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "18"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "51327530099351194689"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"34160490430294733619200000", " ", 
      SqrtBox[
       FractionBox["1615", "253"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "23051882975121"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"9634301289821016796784088857742147584000", " ", 
      SqrtBox[
       FractionBox["2", "134589"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "14"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "367423962740453619"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"205051967041083392000", " ", 
      SqrtBox[
       FractionBox["51578", "13"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "2805255600147"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"62830748616325803253808902438912", " ", 
      SqrtBox[
       FractionBox["2449955", "154077"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "20677539028683537"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4508542535356502346462936064", " ", 
      SqrtBox[
       FractionBox["34", "7917"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "4"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "686267529090507"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"153751727659501843325", " ", 
      SqrtBox[
       FractionBox["2449955", "154077"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "5"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "94407173314038"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"78500117489624547328000000", " ", 
      SqrtBox[
       FractionBox["5735", "3289"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "54286954029"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"87138535415522897242687767838720000", " ", 
      SqrtBox[
       FractionBox["1263994", "21"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "16"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "35723692959645537"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"256391108968939520000", " ", 
      SqrtBox["48298"], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "257647607217"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"245825012333495379886125130711040", " ", 
      SqrtBox[
       FractionBox["184295", "69069"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "12"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "275940587329407"}], "+", 
   RowBox[{
    FractionBox["1", "21869757"], 
    RowBox[{"742348327697920", " ", 
     SqrtBox[
      FractionBox["5735", "3289"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"105526751443021144048369664", " ", 
      SqrtBox[
       FractionBox["1263994", "21"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "128394390929805"}], "-", 
   RowBox[{
    FractionBox["1", "726561927"], 
    RowBox[{"2792998290203006336", " ", 
     SqrtBox[
      FractionBox["405449", "31395"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"614208439666441", " ", 
     SqrtBox[
      FractionBox["232841", "114"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "4"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "993106359648"], "-", 
   RowBox[{
    FractionBox["1", "49322763"], 
    RowBox[{"352308820824064000", " ", 
     SqrtBox[
      FractionBox["95", "4301"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"95011219805712869211813969920", " ", 
      SqrtBox[
       FractionBox["754", "357"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "40093931492307"}], "+", 
   FractionBox[
    RowBox[{"2392274960", " ", 
     SqrtBox[
      FractionBox["39442", "17"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "1059219"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3056148141650068087808", " ", 
      SqrtBox[
       FractionBox["835867", "451605"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "5672117745"}], "+", 
   FractionBox[
    RowBox[{"928913367501436", " ", 
     SqrtBox[
      FractionBox["406", "663"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "58346055"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"37664594331520000", " ", 
      SqrtBox[
       FractionBox["1263994", "21"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "3"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "19285200333"}], "-", 
   FractionBox[
    RowBox[{"791095425835", " ", 
     SqrtBox[
      FractionBox["26354185", "483"]], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "3"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "5474043792"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2165520482472401305600000", " ", 
      SqrtBox[
       FractionBox["115", "12617"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "106466731371"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"19572106164686166880069029889835008000", " ", 
      SqrtBox[
       FractionBox["38", "9080799"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "15"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "26339975807916771"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"104828761145344000", " ", 
      SqrtBox[
       FractionBox["48298", "13"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "11829636819"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"48882242654346106005782265856", " ", 
      SqrtBox[
       FractionBox["6355", "154077"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "9688472554761"}], "+", 
   FractionBox[
    RowBox[{"135784610816", " ", 
     SqrtBox[
      FractionBox["5735", "253"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "73970793"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1287399644481804608602112", " ", 
      SqrtBox[
       FractionBox["43586", "7917"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "88426535222025"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"10524737455707266816", " ", 
      SqrtBox[
       FractionBox["1271", "770385"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "199055403963"}], "-", 
   FractionBox[
    RowBox[{"11237785600", " ", 
     SqrtBox[
      FractionBox["2185", "2431"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "3483"], "-", 
   RowBox[{
    FractionBox["1", "86837751"], 
    RowBox[{"109423644938076252274688", " ", 
     SqrtBox[
      FractionBox["2", "10353"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "9"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"992", " ", 
     SqrtBox["51578"], " ", "Z", " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "5031"], "+", 
   RowBox[{
    FractionBox["1", "7923825"], 
    RowBox[{"785230641485037568", " ", 
     SqrtBox[
      FractionBox["28823", "170255085"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "-", 
   FractionBox[
    RowBox[{"82122873884", " ", 
     SqrtBox[
      FractionBox["34", "609"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "578565"], "-", 
   FractionBox[
    RowBox[{"11552000", " ", 
     SqrtBox[
      FractionBox["16431922", "21"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "2709"], "-", 
   FractionBox[
    RowBox[{"3515179335680", " ", 
     SqrtBox[
      FractionBox["37145", "11"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "189268499043"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"11548884065344094489018368", " ", 
      SqrtBox[
       FractionBox["34", "7917"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "4", "]"}], "2"], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "218605116394665"}], "-", 
   RowBox[{
    FractionBox["1", "238350333"], 
    RowBox[{"16549999230976", " ", 
     SqrtBox[
      FractionBox["1522945", "247863"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"1898304592", " ", 
     SqrtBox[
      FractionBox["238", "1131"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "238350333"], "-", 
   FractionBox[
    RowBox[{"19214964674560", " ", 
     SqrtBox[
      FractionBox["266", "1297257"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "3"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "609865163583"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"10778863204827136000000", " ", 
      SqrtBox[
       FractionBox["2", "25789"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "8904209391"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"37858410608405201801558622208000", " ", 
      SqrtBox[
       FractionBox["2185", "2245886643"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "13"], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "3178802752587"}], "-", 
   FractionBox[
    RowBox[{"112377856000", " ", 
     SqrtBox[
      FractionBox["2185", "2431"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "24381"], "-", 
   RowBox[{
    FractionBox["1", "339456663"], 
    RowBox[{"185359867371260393553920", " ", 
     SqrtBox[
      FractionBox["2", "10353"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "9"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["1", "316953"], 
    RowBox[{"2898792624381952", " ", 
     SqrtBox[
      FractionBox["144115", "34051017"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "-", 
   FractionBox[
    RowBox[{"47088135100", " ", 
     SqrtBox[
      FractionBox["34", "609"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "1504269"], "-", 
   FractionBox[
    RowBox[{"8435148800", " ", 
     SqrtBox[
      FractionBox["494", "1271"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "260967"], "-", 
   RowBox[{
    FractionBox["1", "838486971"], 
    RowBox[{"1875868881215533088768", " ", 
     SqrtBox[
      FractionBox["667", "1468005"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "7"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"33162496", " ", 
     SqrtBox[
      FractionBox["16431922", "21"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "111843"], "+", 
   FractionBox[
    RowBox[{"4901000", " ", 
     SqrtBox[
      FractionBox["335264215", "14637"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "86989"], "-", 
   FractionBox[
    RowBox[{"205844480", " ", 
     SqrtBox[
      FractionBox["38", "1271"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "4290927"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6213465218395906506752", " ", 
      SqrtBox[
       FractionBox["23", "553437885"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "22977914085"}], "+", 
   RowBox[{
    FractionBox["1", "48633"], 
    RowBox[{"35542629376", " ", 
     SqrtBox[
      FractionBox["38", "698523"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "-", 
   FractionBox[
    RowBox[{"47840", " ", 
     SqrtBox[
      FractionBox["72105", "5235167"]], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "1333"], "+", 
   FractionBox[
    RowBox[{"442283885249822720", " ", 
     SqrtBox[
      FractionBox["26", "10353"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "380447348379"], "-", 
   FractionBox[
    RowBox[{"23920", " ", 
     SqrtBox[
      FractionBox["72105", "5235167"]], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "1333"], "+", 
   FractionBox[
    RowBox[{"30831988572160000", " ", 
     SqrtBox[
      FractionBox["5510", "5313"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "7"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "12405393"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"236615066302532511259741388800", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "12"], " ", 
      RowBox[{"t", "[", "6", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"23529817524213", " ", 
      SqrtBox["13"]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"21773209600", " ", 
     SqrtBox[
      FractionBox["43993", "273"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "266409"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1890182858062194802688", " ", 
      SqrtBox[
       FractionBox["57646", "1265"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "7081223877"}], "+", 
   FractionBox[
    RowBox[{"144777055201009664", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], 
    RowBox[{"363648285", " ", 
     SqrtBox["13"]}]], "-", 
   FractionBox[
    RowBox[{"13060761683", " ", 
     SqrtBox[
      FractionBox["28823", "2530"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "125519004"], "-", 
   RowBox[{
    FractionBox["35264", "51"], " ", 
    SqrtBox[
     FractionBox["4324190", "90321"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6882616087455776768", " ", 
      SqrtBox[
       FractionBox["21793", "17"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      RowBox[{"t", "[", "6", "]"}], " ", 
      RowBox[{"t", "[", "8", "]"}]}], ")"}], "/", "21765102975"}], "+", 
   RowBox[{
    FractionBox["1", "369495"], 
    RowBox[{"3915730205848", " ", 
     SqrtBox[
      FractionBox["2542", "279565"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"62700755", " ", 
     SqrtBox["13"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "279174"], "-", 
   RowBox[{
    FractionBox["2432", "39"], " ", 
    SqrtBox[
     FractionBox["5474", "5488395"]], " ", "Z", " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "293918625"], 
    RowBox[{"250359054902755328", " ", 
     SqrtBox[
      FractionBox["19", "253487"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"18834016", " ", 
     SqrtBox[
      FractionBox["43214", "1265"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "220545"], "-", 
   FractionBox[
    RowBox[{"92015148032", " ", 
     SqrtBox[
      FractionBox["11362", "83435"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "564417"], "-", 
   FractionBox[
    RowBox[{"13129464512", " ", 
     SqrtBox[
      FractionBox["406", "663"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "6", "]"}], "2"], " ", 
     RowBox[{"t", "[", "8", "]"}]}], "967725"], "+", 
   RowBox[{
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "7", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1131978190761833389673676800000000", " ", 
      SqrtBox[
       FractionBox["4370", "87087"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "14"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "91039221906633"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"51276965550447936573186450702116293967872000000", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "19"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", 
    "8491244341173937384041"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"161203054336679084032000000", " ", 
      SqrtBox[
       FractionBox["1517", "609"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "1105051246299"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"26661242077408439262555938492514304000", " ", 
      SqrtBox[
       FractionBox["288230", "3289"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "15"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", 
    "240252506611604487"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16457073999942434816000", " ", 
      SqrtBox[
       FractionBox["190", "2003001"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "1594590543"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5002923413852734025203121190338560", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", 
    "28745698069975887"}], "-", 
   FractionBox[
    RowBox[{"317637724130560", " ", 
     SqrtBox[
      FractionBox["1517", "609"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "840886371"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"15887825476612819786628661248", " ", 
      SqrtBox[
       FractionBox["57646", "16445"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "1451802932827065"}],
    "+", 
   FractionBox[
    RowBox[{"324321642022604931470608", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "1378060561635849"], "-", 
   RowBox[{
    FractionBox["1", "374272731"], 
    RowBox[{"28365429486387200000", " ", 
     SqrtBox[
      FractionBox["7650490", "3927"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "8"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"69171011505030796144541696000", " ", 
      SqrtBox[
       FractionBox["283309", "17"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "13"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "1889703018819"}], 
   "+", 
   RowBox[{
    FractionBox["1", "349461"], 
    RowBox[{"23320253440000", " ", 
     SqrtBox[
      FractionBox["700321", "4641"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"217861791934905227836129280", " ", 
      SqrtBox[
       FractionBox["12710", "4301"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "306529366689"}], 
   "-", 
   FractionBox[
    RowBox[{"11662696", " ", 
     SqrtBox[
      FractionBox["62201810", "483"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "1370109"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"34013318595020812490752", " ", 
      SqrtBox[
       FractionBox["1147", "4199"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "164569921425"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"135254310447593", " ", 
      SqrtBox[
       FractionBox["475354", "115"]], " ", 
      RowBox[{"t", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "25808743233"}], "+", 
   FractionBox[
    RowBox[{"5534963200", " ", 
     SqrtBox[
      FractionBox["18122390", "21"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "3740527"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5706043389286903615127552", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "757153734813"}], 
   "-", 
   RowBox[{
    FractionBox["1", "706959603"], 
    RowBox[{"4735581833401184", " ", 
     SqrtBox[
      FractionBox["2169310", "437"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}]}], "+", 
   FractionBox[
    RowBox[{"1120775995625", " ", 
     SqrtBox[
      FractionBox["14911", "323"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "78551067"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"90769374356439040000", " ", 
      SqrtBox[
       FractionBox["43010", "9080799"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "1185721173"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"581596580070975576125721070796800", " ", 
      SqrtBox[
       FractionBox["19", "19499"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "12"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "2168478895654071"}],
    "+", 
   FractionBox[
    RowBox[{"231261798400", " ", 
     SqrtBox[
      FractionBox["410533", "609"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "18820971"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"169398250083998769348608", " ", 
      SqrtBox[
       FractionBox["993922", "715"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "3129118175547"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5833918962368512", " ", 
      SqrtBox["370481"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "45048212937"}], "+", 
   FractionBox[
    RowBox[{"28649412724", " ", 
     SqrtBox[
      FractionBox["2376770", "299"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "3"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "30747192957"], "+", 
   FractionBox[
    RowBox[{"235520", " ", 
     SqrtBox[
      FractionBox["48070", "609"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "1849"], "+", 
   FractionBox[
    RowBox[{"698055308833678426112", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "6"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], 
    RowBox[{"18089848665", " ", 
     SqrtBox["13"]}]], "-", 
   RowBox[{
    FractionBox["1", "6273657"], 
    RowBox[{"10159893376", " ", 
     SqrtBox[
      FractionBox["767602", "95"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}]}], "-", 
   FractionBox[
    RowBox[{"328900", " ", 
     SqrtBox[
      FractionBox["1147", "323"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "12943"], "+", 
   FractionBox[
    RowBox[{"313100288", " ", 
     SqrtBox[
      FractionBox["336490", "1131"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "23186739199"], "+", 
   FractionBox[
    RowBox[{"32316116749389439434752", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "5900445457665525"], "-", 
   FractionBox[
    RowBox[{"105422908928", " ", 
     SqrtBox[
      FractionBox["394174", "2405"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "22863297327"], "-", 
   RowBox[{
    FractionBox["1", "61388649"], 
    RowBox[{"587345111941120000", " ", 
     SqrtBox[
      FractionBox["13", "923853"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"125348126861275384690769920", " ", 
      SqrtBox[
       FractionBox["161690", "451"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "40040071035111"}], 
   "+", 
   FractionBox[
    RowBox[{"117760", " ", 
     SqrtBox[
      FractionBox["48070", "609"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "1849"], "+", 
   FractionBox[
    RowBox[{"106374023157810987008", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "6"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], 
    RowBox[{"2584264095", " ", 
     SqrtBox["13"]}]], "-", 
   FractionBox[
    RowBox[{"710272", " ", 
     SqrtBox["72922190"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "48633"], "+", 
   RowBox[{
    FractionBox["1", "235653201"], 
    RowBox[{"10976384438456320", " ", 
     SqrtBox[
      FractionBox["32890", "21607"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}]}], "-", 
   FractionBox[
    RowBox[{"1973400", " ", 
     SqrtBox[
      FractionBox["1147", "323"]], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "12943"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"457125753110528", " ", 
      SqrtBox[
       FractionBox["2530", "21607"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "5350785969"}], "+", 
   FractionBox[
    RowBox[{"412560582720000", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "5", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "9302310655463"], "-", 
   FractionBox[
    RowBox[{"5618892800", " ", 
     SqrtBox[
      FractionBox["28405", "187"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "4"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "8127"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1260293666811736204771328", " ", 
      SqrtBox[
       FractionBox["2", "10353"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "6", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "2"]}], ")"}], "/", "1244674431"}], "+", 
   FractionBox[
    RowBox[{"992", " ", 
     SqrtBox["51578"], " ", "Z", " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "1677"], "+", 
   RowBox[{
    FractionBox["1", "1131975"], 
    RowBox[{"235811979254300672", " ", 
     SqrtBox[
      FractionBox["28823", "170255085"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "5"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}]}], "-", 
   FractionBox[
    RowBox[{"1043811292", " ", 
     SqrtBox[
      FractionBox["238", "87"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "58305"], "+", 
   FractionBox[
    RowBox[{"10308305792", " ", 
     SqrtBox[
      FractionBox["16431922", "21"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "782901"], "+", 
   FractionBox[
    RowBox[{"32689198592", " ", 
     SqrtBox[
      FractionBox["266", "99789"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "243165"], "+", 
   FractionBox[
    RowBox[{"95680", " ", 
     SqrtBox[
      FractionBox["72105", "5235167"]], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "2"]}], "1333"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"62651926800793631457280000000", " ", 
      SqrtBox[
       FractionBox["2185", "187"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "67454491810797"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5452777995210797138612019621629054156800000", " ", 
      SqrtBox[
       FractionBox["2", "134589"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", 
    "2384044104068998371"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"18234492407722803200000", " ", 
      SqrtBox[
       FractionBox["51578", "13"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "1070706219219"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"682332614278050128408269448806400", " ", 
      SqrtBox[
       FractionBox["3314645", "113883"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "12"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "2630725180621083"}],
    "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2989531521228800", " ", 
      SqrtBox["408595"], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "73646459523"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"54459877768149145360567107584", " ", 
      SqrtBox[
       FractionBox["34", "7917"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "13919180849847"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"932722984197401182208", " ", 
      SqrtBox[
       FractionBox["26949505", "14007"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "8616635764191"}], 
   "+", 
   FractionBox[
    RowBox[{"574284891088122335", " ", 
     SqrtBox[
      FractionBox["34", "7917"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "59769362364309"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6616808161280000", " ", 
      SqrtBox["18862415"], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "5364575811"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"22232868668243672938263347200", " ", 
      SqrtBox[
       FractionBox["43586", "609"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "17236382080743"}], 
   "-", 
   FractionBox[
    RowBox[{"53859449600", " ", 
     SqrtBox[
      FractionBox["2542", "19"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "5008941"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1871220704220541288448", " ", 
      SqrtBox[
       FractionBox["321563", "39585"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "2299103919"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"90733129640594848", " ", 
      SqrtBox[
       FractionBox["2294", "11571"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "1237208427"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"25629396450036121600", " ", 
      SqrtBox[
       FractionBox["754", "357"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "10133087643"}], "+", 
   FractionBox[
    RowBox[{"1398279025", " ", 
     SqrtBox[
      FractionBox["55651145", "6783"]], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "10574431"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"493179660795904000", " ", 
      SqrtBox[
       FractionBox["1265", "1147"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "164288255859"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"197407620359075269146711162880", " ", 
      SqrtBox[
       FractionBox["38", "9080799"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "31050480357351"}], 
   "-", 
   FractionBox[
    RowBox[{"8610257920", " ", 
     SqrtBox[
      FractionBox["2542", "247"]], " ", "Z", " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "869250031"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"397577030236771188736", " ", 
      SqrtBox[
       FractionBox["321563", "3045"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "3559578876945"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1154280198676352", " ", 
      SqrtBox[
       FractionBox["2294", "150423"]], " ", 
      RowBox[{"t", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "33900751209"}], "-", 
   RowBox[{
    FractionBox["1", "16139921"], 
    RowBox[{"4905667695554560", " ", 
     SqrtBox[
      FractionBox["2", "10353"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}]}], "-", 
   FractionBox[
    RowBox[{"405070505245294592", " ", 
     SqrtBox[
      FractionBox["34", "7917"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "28913863781153"], "+", 
   FractionBox[
    RowBox[{"1489449488384000", " ", 
     SqrtBox[
      FractionBox["2", "25789"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "1501012653"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"74052171417443891150848", " ", 
      SqrtBox[
       FractionBox["11560835", "424473"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "3"]}], ")"}], "/", "4822753654089"}], 
   "-", 
   RowBox[{
    FractionBox["1", "48419763"], 
    RowBox[{"11919985887293440", " ", 
     SqrtBox[
      FractionBox["2", "10353"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}]}], "-", 
   FractionBox[
    RowBox[{"314691520000", " ", 
     SqrtBox[
      FractionBox["3795", "258013"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "9461333"], "-", 
   FractionBox[
    RowBox[{"174737587200", " ", 
     SqrtBox[
      FractionBox["49335", "258013"]], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "76694598889"], "+", 
   FractionBox[
    RowBox[{"1295360", " ", 
     SqrtBox[
      FractionBox["48070", "609"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "5547"], "+", 
   FractionBox[
    RowBox[{"3722731443539978223616", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "6"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], 
    RowBox[{"54269545995", " ", 
     SqrtBox["13"]}]], "-", 
   FractionBox[
    RowBox[{"360361606016", " ", 
     SqrtBox[
      FractionBox["767602", "95"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "43915599"], "-", 
   FractionBox[
    RowBox[{"3946800", " ", 
     SqrtBox[
      FractionBox["1147", "323"]], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "3"]}], "12943"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2391235564049268736000000", " ", 
      SqrtBox[
       FractionBox["48070", "7917"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "1180522241703"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"25908989728497747627499196136816640000", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", 
    "2309947939218369051"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"61124597799485440000", " ", 
      SqrtBox[
       FractionBox["1517", "609"]], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "243599827653"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"31529410268465987578882949120", " ", 
      SqrtBox[
       FractionBox["72922190", "13"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "9"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", 
    "28038583762687953"}], "+", 
   FractionBox[
    RowBox[{"68219307474560", " ", 
     SqrtBox[
      FractionBox["7590", "50141"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "4"]}], "24488871563"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2950962167502149088348848128", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", 
    "26173583482176585"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2248830784740736064", " ", 
      SqrtBox[
       FractionBox["3838010", "247"]], " ", 
      RowBox[{"t", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "1744905565478439"}],
    "-", 
   FractionBox[
    RowBox[{"1704175616000", " ", 
     SqrtBox[
      FractionBox["2901910", "10353"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "4"]}], "23931607"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4287547480979049202319360", " ", 
      SqrtBox[
       FractionBox["283309", "17"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "46827382254219"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1008644456653419520", " ", 
      SqrtBox[
       FractionBox["3215630", "17"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "830737873791"}], 
   "+", 
   FractionBox[
    RowBox[{"11166926928300000", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "4"]}], "54109363427"], "-", 
   FractionBox[
    RowBox[{"20502543564800", " ", 
     SqrtBox[
      FractionBox["43010", "9080799"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "4"]}], "2875211641"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64219603583178549716058112", " ", 
      SqrtBox[
       FractionBox["323", "1147"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "4302216556179633"}],
    "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"11540725369823232", " ", 
      SqrtBox[
       FractionBox["54665710", "13"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "2"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "144165986891381"}], 
   "+", 
   FractionBox[
    RowBox[{"9610567296000", " ", 
     SqrtBox["13"], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "4"]}], "382403148253"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"336957034612426342400", " ", 
      SqrtBox[
       FractionBox["48070", "1517"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      RowBox[{"t", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "4"]}], ")"}], "/", "74246590205543"}], 
   "+", 
   FractionBox[
    RowBox[{"2402641824000", " ", 
     SqrtBox["13"], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "4"]}], "382403148253"], "-", 
   FractionBox[
    RowBox[{"78331776737280", " ", 
     SqrtBox[
      FractionBox["6", "3451"]], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "3"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "4"]}], "556549"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"181117057787494400000", " ", 
      SqrtBox["408595"], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "5"]}], ")"}], "/", "54522638348283"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"30579366843514835600438422667264000", " ", 
      SqrtBox[
       FractionBox["2", "134589"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "5"]}], ")"}], "/", 
    "10304778647825487"}], "+", 
   FractionBox[
    RowBox[{"8739209194496000", " ", 
     SqrtBox[
      FractionBox["51578", "13"]], " ", "Z", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "5"]}], "16443335374879"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"46404673915505485286998016", " ", 
      SqrtBox[
       FractionBox["32623085", "11571"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "6"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "5"]}], ")"}], "/", "2126382895583037"}],
    "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"155540097158692339850240", " ", 
      SqrtBox[
       FractionBox["102", "2639"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "5"]}], ")"}], "/", "4061503837595113"}],
    "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8695021482453436416000", " ", 
      SqrtBox[
       FractionBox["6882", "3857"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "5"]}], ")"}], "/", "3551282957551"}], 
   "-", 
   FractionBox[
    RowBox[{"109833811208000", " ", 
     SqrtBox[
      FractionBox["62704785", "203"]], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     RowBox[{"t", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "5"]}], "10773219728369"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"109310473017890278604800", " ", 
      SqrtBox[
       FractionBox["6", "57511727"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      RowBox[{"t", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "5"]}], ")"}], "/", "25097722414289"}], 
   "+", 
   FractionBox[
    RowBox[{"40567900538880000", " ", 
     SqrtBox[
      FractionBox["838695", "5851069"]], " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     RowBox[{"t", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "5"]}], "26828599822171"], "+", 
   FractionBox[
    RowBox[{"1441585094400", " ", 
     SqrtBox["13"], " ", 
     RowBox[{"t", "[", "6", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "5"]}], "54629021179"], "+", 
   FractionBox[
    RowBox[{"5705857874083840000", " ", 
     SqrtBox[
      FractionBox["32890", "11571"]], " ", "Z", " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "6"]}], "37213864269463"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"21434549150503361944170895769600", " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "6"]}], ")"}], "/", 
    "4283352991279460763"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1297036772272472075468800", " ", 
      SqrtBox[
       FractionBox["3838010", "247"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "3"], " ", 
      RowBox[{"t", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "6"]}], ")"}], "/", 
    "1291804870385869119"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3098936846720000000", " ", 
      SqrtBox[
       FractionBox["253487", "19"]], " ", 
      RowBox[{"t", "[", "1", "]"}], " ", 
      RowBox[{"t", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "6"]}], ")"}], "/", "4949443947838579"}],
    "-", 
   FractionBox[
    RowBox[{"380282459448883200000", " ", 
     SqrtBox[
      FractionBox["17", "21793"]], " ", 
     RowBox[{"t", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "6"]}], "594640337161749277"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2158936234052031567626240000", " ", 
      SqrtBox[
       FractionBox["442", "609"]], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"t", "[", "8", "]"}], "7"]}], ")"}], "/", 
    "2645124258409160577"}], "+", 
   FractionBox[
    RowBox[{"93968346863818240000", " ", 
     SqrtBox[
      FractionBox["97869255", "3857"]], " ", 
     RowBox[{"t", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "7"]}], "16752453636591350321"], "+", 
   FractionBox[
    RowBox[{"1453995723110575582080000000", " ", 
     RowBox[{"t", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "8", "]"}], "8"]}], 
    "146232167793805896952009"]}]}]], "Input",
 CellChangeTimes->{{3.5266493031514997`*^9, 3.526649304127531*^9}, {
  3.526649488075491*^9, 3.5266495522655706`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"60257490748451656689759529090416640000000000", " ", 
    SqrtBox[
     FractionBox["5510", "69069"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "20"]}], "51511170636379284831"], "+", 
  FractionBox[
   RowBox[{
   "275747251366536586569731516102824113952687921718886400000000", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "25"]}], "262919712977108888812209859761"],
   "+", 
  FractionBox[
   RowBox[{"10638293512640789914383391129600000000", " ", 
    SqrtBox[
     FractionBox["43993", "21"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "16"], " ", 
    RowBox[{"t", "[", "2", "]"}]}], "14380803006794963739"], "-", 
  FractionBox[
   RowBox[{"1945051421153779792882712347780124853351219200000", " ", 
    SqrtBox[
     FractionBox["288230", "3289"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "21"], " ", 
    RowBox[{"t", "[", "2", "]"}]}], "970315921277476588361547"], "+", 
  FractionBox[
   RowBox[{"3748908861782265246305484800000", " ", 
    SqrtBox[
     FractionBox["5510", "69069"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "12"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"]}], "93898278236763"], "+", 
  FractionBox[
   RowBox[{"734109387995764004804539557492788341768192000", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "17"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"]}], "6945927852281967485937"], "+", 
  FractionBox[
   RowBox[{"22503223070956655771648000", " ", 
    SqrtBox[
     FractionBox["43993", "21"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"]}], "1931124907440729"], "-", 
  FractionBox[
   RowBox[{"27498013460678823586752388578267889664", " ", 
    SqrtBox[
     FractionBox["288230", "3289"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "13"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"]}], "22993904272896760203"], "+", 
  FractionBox[
   RowBox[{"269622764011015604416", " ", 
    SqrtBox[
     FractionBox["5510", "69069"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"]}], "928872009351"], "+", 
  FractionBox[
   RowBox[{"379599576880637346221842511367847936", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"]}], "248022271919052355725"], "-", 
  FractionBox[
   RowBox[{"1540964400458670051556291472", " ", 
    SqrtBox[
     FractionBox["57646", "16445"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "5"]}], "52491486120434361"], "+", 
  FractionBox[
   RowBox[{"4916728097717507366510447", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "6"]}], "21741928103909782080"], "-", 
  FractionBox[
   RowBox[{"172298337875627126439280640000000", " ", 
    SqrtBox[
     FractionBox["332630", "90321"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "14"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "635305073153751"], "+", 
  FractionBox[
   RowBox[{"8609664200367436587684526517904002252800000", " ", 
    SqrtBox[
     FractionBox["21793", "221"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "19"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "10845082617828469429419"], "+", 
  FractionBox[
   RowBox[{"29618300908091893350400000", " ", 
    SqrtBox[
     FractionBox["700321", "4641"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "13643339572863"], "+", 
  FractionBox[
   RowBox[{"237239573650736748213584251337886924800", " ", 
    SqrtBox[
     FractionBox["12710", "4301"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "15"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "11967241662997207587"], "-", 
  FractionBox[
   RowBox[{"42878039407831859200", " ", 
    SqrtBox[
     FractionBox["332630", "90321"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "15055038999"], "+", 
  FractionBox[
   RowBox[{"35514283134452206559049209085952", " ", 
    SqrtBox[
     FractionBox["21793", "221"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "2196577671230943"], "+", 
  FractionBox[
   RowBox[{"7370788883912", " ", 
    SqrtBox[
     FractionBox["11905457", "273"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "1832094693"], "-", 
  FractionBox[
   RowBox[{"381865658996990733088897719296", " ", 
    SqrtBox[
     FractionBox["2542", "21505"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "7089794240604075"], "+", 
  FractionBox[
   RowBox[{"3337040790377704912907", " ", 
    SqrtBox[
     FractionBox["370481", "13"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "1035335031961230"], "+", 
  FractionBox[
   RowBox[{"7435342160099246080000", " ", 
    SqrtBox[
     FractionBox["71630", "5313"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"]}], "133202430207"], "+", 
  FractionBox[
   RowBox[{"7756364878391254176136276023758028800", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "13"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"]}], "1407624273750994299"], "-", 
  FractionBox[
   RowBox[{"2625378232102400", " ", 
    SqrtBox[
     FractionBox["43993", "21"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"]}], "2860556391"], "-", 
  FractionBox[
   RowBox[{"3160121833455978507411980288", " ", 
    SqrtBox[
     FractionBox["57646", "16445"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"]}], "7148530421109"], "+", 
  FractionBox[
   RowBox[{"1406268931799", " ", 
    SqrtBox[
     FractionBox["29", "13123110"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"]}], "971244"], "+", 
  FractionBox[
   RowBox[{"23921384687434934326958624", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"]}], "172706092106625"], "-", 
  FractionBox[
   RowBox[{"370421080518379193", " ", 
    SqrtBox[
     FractionBox["1517", "624910"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"]}], "7623051345"], "+", 
  FractionBox[
   RowBox[{"469684633100594953600000", " ", 
    SqrtBox[
     FractionBox["283309", "17"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "3"]}], "21445591263327"], "-", 
  FractionBox[
   RowBox[{"323750049601694950", " ", 
    SqrtBox[
     FractionBox["12710", "4301"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "3"]}], "1820354067"], "+", 
  FractionBox[
   RowBox[{"255540004042051625", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "4"]}], "534432838464"], "-", 
  FractionBox[
   RowBox[{"4753057596569024177635328000000", " ", 
    SqrtBox[
     FractionBox["10", "39056516499"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "13"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "59167157049"], "+", 
  FractionBox[
   RowBox[{"237507977941170664487849007390455234560000", " ", 
    SqrtBox[
     FractionBox["19", "19499"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "18"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "380778653527744909437"], "-", 
  FractionBox[
   RowBox[{"712342263971184640000", " ", 
    SqrtBox[
     FractionBox["410533", "609"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "280809205677"], "+", 
  FractionBox[
   RowBox[{"649005721094941689805827190292480", " ", 
    SqrtBox[
     FractionBox["12710", "55913"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "14"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "3591268931403153"], "-", 
  FractionBox[
   RowBox[{"8765615487877120", " ", 
    SqrtBox[
     FractionBox["194990", "2003001"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "135069363"], "-", 
  FractionBox[
   RowBox[{"189760322042691934295687168", " ", 
    SqrtBox["370481"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "936498700932795"], "+", 
  FractionBox[
   RowBox[{"296437133234144764850176", " ", 
    SqrtBox[
     FractionBox["216070", "3289"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "221354238402297"], "-", 
  FractionBox[
   RowBox[{"164315483619570550", " ", 
    SqrtBox["370481"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "350184747525327"], "+", 
  FractionBox[
   RowBox[{"12332795428864000", " ", 
    SqrtBox[
     FractionBox["5510", "5313"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "12405393"], "-", 
  FractionBox[
   RowBox[{"59277167362036445126003261440", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "12"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], 
   RowBox[{"70589452572639", " ", 
    SqrtBox["13"]}]], "-", 
  FractionBox[
   RowBox[{"2177320960", " ", 
    SqrtBox[
     FractionBox["43993", "273"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "266409"], "+", 
  FractionBox[
   RowBox[{"4431201496798079746048", " ", 
    SqrtBox[
     FractionBox["57646", "1265"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "22909841955"], "-", 
  FractionBox[
   RowBox[{"13241958273039104", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], 
   RowBox[{"21724443", " ", 
    SqrtBox["13"]}]], "+", 
  FractionBox[
   RowBox[{"13060761683", " ", 
    SqrtBox[
     FractionBox["28823", "2530"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "41839668"], "+", 
  FractionBox[
   RowBox[{"183825589760000", " ", 
    SqrtBox[
     FractionBox["21793", "17"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "51212007"], "+", 
  RowBox[{
   FractionBox["240158860", "161"], " ", 
   SqrtBox[
    FractionBox["12710", "55913"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "2"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "2"], " ", 
   RowBox[{"t", "[", "4", "]"}]}], "-", 
  FractionBox[
   RowBox[{"62700755", " ", 
    SqrtBox["13"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "1675044"], "+", 
  FractionBox[
   RowBox[{"83863008916275200", " ", 
    SqrtBox[
     FractionBox["4370", "87087"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"]}], "15026127831"], "+", 
  FractionBox[
   RowBox[{"3775956970890476910732497649664", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"]}], "906846213331879821"], "-", 
  FractionBox[
   RowBox[{"265329980759757291520", " ", 
    SqrtBox[
     FractionBox["7790", "121693"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"]}], "103715653041"], "+", 
  FractionBox[
   RowBox[{"33332406263111680", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"]}], "492237781893"], "+", 
  FractionBox[
   RowBox[{"96349964288000", " ", 
    SqrtBox[
     FractionBox["323", "14911"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"]}], "2351349"], "-", 
  FractionBox[
   RowBox[{"392768", " ", 
    SqrtBox[
     FractionBox["216070", "253"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"]}], "44109"], "+", 
  FractionBox[
   RowBox[{"26965819478835200", " ", 
    SqrtBox[
     FractionBox["323", "1147"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "3"]}], "54760218525441"], "+", 
  FractionBox[
   RowBox[{"794569664", " ", 
    SqrtBox[
     FractionBox["32062", "22165"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "3"]}], "17843016789"], "-", 
  FractionBox[
   RowBox[{"411448891669756248064000000", " ", 
    SqrtBox[
     FractionBox["29", "414141"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "348506614071"], "+", 
  FractionBox[
   RowBox[{"2055990113756671264610881296662528000", " ", 
    SqrtBox[
     FractionBox["190", "383801"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "16"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "305692228025763579"], "-", 
  FractionBox[
   RowBox[{"6166397714432000", " ", 
    SqrtBox[
     FractionBox["5510", "5313"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "12405393"], "+", 
  FractionBox[
   RowBox[{"56181243169575977303136010240", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "12"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], 
   RowBox[{"23529817524213", " ", 
    SqrtBox["13"]}]], "-", 
  FractionBox[
   RowBox[{"1088660480", " ", 
    SqrtBox[
     FractionBox["43993", "273"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "88803"], "-", 
  FractionBox[
   RowBox[{"5205387859279057518592", " ", 
    SqrtBox[
     FractionBox["57646", "1265"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "129822437745"], "-", 
  FractionBox[
   RowBox[{"34145463252284672", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], 
   RowBox[{"386026641", " ", 
    SqrtBox["13"]}]], "+", 
  FractionBox[
   RowBox[{"13060761683", " ", 
    SqrtBox[
     FractionBox["28823", "2530"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "251038008"], "+", 
  FractionBox[
   RowBox[{"402481291264000", " ", 
    SqrtBox[
     FractionBox["551", "453747"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "1802493"], "-", 
  FractionBox[
   RowBox[{"14880867845386572962725888", " ", 
    SqrtBox[
     FractionBox["130", "5466571"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "40539870063"], "-", 
  RowBox[{
   FractionBox["17632", "153"], " ", 
   SqrtBox[
    FractionBox["4324190", "90321"]], " ", "Z", " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}]}], "-", 
  FractionBox[
   RowBox[{"16767557595947008", " ", 
    SqrtBox[
     FractionBox["21793", "17"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "55665225"], "+", 
  FractionBox[
   RowBox[{"35601655004", " ", 
    SqrtBox[
     FractionBox["33046", "21505"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "73899"], "+", 
  FractionBox[
   RowBox[{"31195609952000", " ", 
    SqrtBox[
     FractionBox["7030", "10373"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "928557"], "-", 
  FractionBox[
   RowBox[{"62700755", " ", 
    SqrtBox["13"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "186116"], "+", 
  FractionBox[
   RowBox[{"19643649228800", " ", 
    SqrtBox[
     FractionBox["19", "171062619"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "340659"], "-", 
  FractionBox[
   RowBox[{"2052533495915389374169088", " ", 
    SqrtBox[
     FractionBox["46", "1188385"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "2888484111513"], "+", 
  FractionBox[
   RowBox[{"1953069824573440", " ", 
    SqrtBox[
     FractionBox["19", "253487"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "2351349"], "-", 
  FractionBox[
   RowBox[{"490960", " ", 
    SqrtBox[
     FractionBox["216070", "253"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "44109"], "-", 
  FractionBox[
   RowBox[{"702361600", " ", 
    SqrtBox[
     FractionBox["56810", "16687"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "33201"], "+", 
  FractionBox[
   RowBox[{"54924677120", " ", 
    SqrtBox[
     FractionBox["4370", "16687"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "1166234043"], "+", 
  FractionBox[
   RowBox[{"1105295360", " ", 
    SqrtBox[
     FractionBox["1647490", "231"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"]}], "1263944679"], "+", 
  FractionBox[
   RowBox[{"2828941945374762065199104", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"]}], "10944541213524765"], "-", 
  FractionBox[
   RowBox[{"11695614464", " ", 
    SqrtBox[
     FractionBox["56810", "16687"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"]}], "564417"], "+", 
  FractionBox[
   RowBox[{"4283474000", " ", 
    SqrtBox[
     FractionBox["247", "19499"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"]}], "2571233"], "-", 
  FractionBox[
   RowBox[{"125436480", " ", 
    SqrtBox[
     FractionBox["19", "19499"]], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"]}], "42277273"], "-", 
  FractionBox[
   RowBox[{"33755050520538555351040000", " ", 
    SqrtBox[
     FractionBox["95", "55913"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "593188677081"], "+", 
  FractionBox[
   RowBox[{"552547343072105402364174348478054400", " ", 
    SqrtBox[
     FractionBox["58", "357"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "15"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "6268555156808061117"], "-", 
  FractionBox[
   RowBox[{"1489840227792486400", " ", 
    SqrtBox[
     FractionBox["3034", "17"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "165605428989"], "+", 
  FractionBox[
   RowBox[{"24634735902975255837197467648", " ", 
    SqrtBox[
     FractionBox["835867", "5870865"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "59121138149073"], "-", 
  FractionBox[
   RowBox[{"21000643480928", " ", 
    SqrtBox[
     FractionBox["323", "16445"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "79656291"], "-", 
  FractionBox[
   RowBox[{"328941634965862444714172416", " ", 
    SqrtBox[
     FractionBox["58", "357"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "2063167636154625"], "+", 
  FractionBox[
   RowBox[{"35772423689400752", " ", 
    SqrtBox[
     FractionBox["99468173", "49335"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "1071775395405"], "+", 
  FractionBox[
   RowBox[{"48259054827520", " ", 
    SqrtBox[
     FractionBox["5735", "253"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "124372017"], "-", 
  FractionBox[
   RowBox[{"1052429798275695127298048", " ", 
    SqrtBox[
     FractionBox["1263994", "273"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "168501074211855"], "-", 
  FractionBox[
   RowBox[{"41478961", " ", 
    SqrtBox[
     FractionBox["48298", "13"]], " ", "Z", " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "13354605"], "-", 
  FractionBox[
   RowBox[{"30272806725074369536", " ", 
    SqrtBox[
     FractionBox["36859", "26565"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "39062219625"], "-", 
  FractionBox[
   RowBox[{"19489949684819", " ", 
    SqrtBox[
     FractionBox["631997", "546"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "79860537900"], "-", 
  FractionBox[
   RowBox[{"4808120870133100", " ", 
    SqrtBox[
     FractionBox["58", "357"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "317839599"], "+", 
  FractionBox[
   RowBox[{"45906354176", " ", 
    SqrtBox[
     FractionBox["5", "3772483"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "11583"], "-", 
  FractionBox[
   RowBox[{"145162730796647603765248", " ", 
    SqrtBox[
     FractionBox["38", "698523"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "1020033439425"], "-", 
  FractionBox[
   RowBox[{"44167651011584", " ", 
    SqrtBox[
     FractionBox["8897", "1430715"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "3463317"], "+", 
  FractionBox[
   RowBox[{"300099623", " ", 
    SqrtBox[
     FractionBox["152551", "174"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "575295435"], "-", 
  FractionBox[
   RowBox[{"47189920", " ", 
    SqrtBox[
     FractionBox["58", "4641"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "2277"], "-", 
  FractionBox[
   RowBox[{"320891456", " ", 
    SqrtBox[
     FractionBox["238", "87"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "185507751"], "+", 
  FractionBox[
   RowBox[{"57621376", " ", 
    SqrtBox[
     FractionBox["26", "25789"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "52173"], "-", 
  FractionBox[
   RowBox[{"12566025865360769024", " ", 
    SqrtBox[
     FractionBox["551", "685084785"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "1396932075"], "+", 
  FractionBox[
   RowBox[{"4668324928", " ", 
    SqrtBox[
     FractionBox["58", "4641"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "193545"], "-", 
  RowBox[{
   FractionBox["308009", "289"], " ", 
   SqrtBox[
    FractionBox["1885", "6752823"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "+", 
  FractionBox[
   RowBox[{"2037598", " ", 
    SqrtBox[
     FractionBox["7714", "49335"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "2"]}], "193545"], "+", 
  FractionBox[
   RowBox[{"1607790932517785666048", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "2"]}], "255662227445625"], "-", 
  FractionBox[
   RowBox[{"468277715963", " ", 
    SqrtBox[
     FractionBox["28823", "32890"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "2"]}], "868049325"], "+", 
  RowBox[{
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"274536606777826836500216545280000000000", " ", 
    SqrtBox[
     FractionBox["95", "4301"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "17"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "57221326755129537"], "-", 
  FractionBox[
   RowBox[{"329401897854852815100761902648244065166950400000000", " ", 
    SqrtBox[
     FractionBox["2", "134589"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "22"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "2736152181450029070729"], "+", 
  FractionBox[
   RowBox[{"12117169859674321505484800000000", " ", 
    SqrtBox[
     FractionBox["3034", "221"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "13"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "175548954964383"], "-", 
  FractionBox[
   RowBox[{"1158908336560292796842981341375391334400000", " ", 
    SqrtBox[
     FractionBox["144115", "2619309"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "18"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "51327530099351194689"], "+", 
  FractionBox[
   RowBox[{"34160490430294733619200000", " ", 
    SqrtBox[
     FractionBox["1615", "253"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "23051882975121"], "+", 
  FractionBox[
   RowBox[{"9634301289821016796784088857742147584000", " ", 
    SqrtBox[
     FractionBox["2", "134589"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "14"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "367423962740453619"], "+", 
  FractionBox[
   RowBox[{"205051967041083392000", " ", 
    SqrtBox[
     FractionBox["51578", "13"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "2805255600147"], "-", 
  FractionBox[
   RowBox[{"62830748616325803253808902438912", " ", 
    SqrtBox[
     FractionBox["2449955", "154077"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "20677539028683537"], "+", 
  FractionBox[
   RowBox[{"4508542535356502346462936064", " ", 
    SqrtBox[
     FractionBox["34", "7917"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "686267529090507"], "-", 
  FractionBox[
   RowBox[{"153751727659501843325", " ", 
    SqrtBox[
     FractionBox["2449955", "154077"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "5"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "94407173314038"], "+", 
  FractionBox[
   RowBox[{"78500117489624547328000000", " ", 
    SqrtBox[
     FractionBox["5735", "3289"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "54286954029"], "+", 
  FractionBox[
   RowBox[{"87138535415522897242687767838720000", " ", 
    SqrtBox[
     FractionBox["1263994", "21"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "16"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "35723692959645537"], "-", 
  FractionBox[
   RowBox[{"256391108968939520000", " ", 
    SqrtBox["48298"], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "257647607217"], "-", 
  FractionBox[
   RowBox[{"245825012333495379886125130711040", " ", 
    SqrtBox[
     FractionBox["184295", "69069"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "12"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "275940587329407"], "+", 
  FractionBox[
   RowBox[{"742348327697920", " ", 
    SqrtBox[
     FractionBox["5735", "3289"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "21869757"], "+", 
  FractionBox[
   RowBox[{"105526751443021144048369664", " ", 
    SqrtBox[
     FractionBox["1263994", "21"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "128394390929805"], "-", 
  FractionBox[
   RowBox[{"2792998290203006336", " ", 
    SqrtBox[
     FractionBox["405449", "31395"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "726561927"], "+", 
  FractionBox[
   RowBox[{"614208439666441", " ", 
    SqrtBox[
     FractionBox["232841", "114"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "993106359648"], "-", 
  FractionBox[
   RowBox[{"352308820824064000", " ", 
    SqrtBox[
     FractionBox["95", "4301"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "49322763"], "-", 
  FractionBox[
   RowBox[{"95011219805712869211813969920", " ", 
    SqrtBox[
     FractionBox["754", "357"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "40093931492307"], "+", 
  FractionBox[
   RowBox[{"2392274960", " ", 
    SqrtBox[
     FractionBox["39442", "17"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "1059219"], "-", 
  FractionBox[
   RowBox[{"3056148141650068087808", " ", 
    SqrtBox[
     FractionBox["835867", "451605"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "5672117745"], "+", 
  FractionBox[
   RowBox[{"928913367501436", " ", 
    SqrtBox[
     FractionBox["406", "663"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "58346055"], "-", 
  FractionBox[
   RowBox[{"37664594331520000", " ", 
    SqrtBox[
     FractionBox["1263994", "21"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "3"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "19285200333"], "-", 
  FractionBox[
   RowBox[{"791095425835", " ", 
    SqrtBox[
     FractionBox["26354185", "483"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "3"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "5474043792"], "+", 
  FractionBox[
   RowBox[{"2165520482472401305600000", " ", 
    SqrtBox[
     FractionBox["115", "12617"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "106466731371"], "+", 
  FractionBox[
   RowBox[{"19572106164686166880069029889835008000", " ", 
    SqrtBox[
     FractionBox["38", "9080799"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "15"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "26339975807916771"], "-", 
  FractionBox[
   RowBox[{"104828761145344000", " ", 
    SqrtBox[
     FractionBox["48298", "13"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "11829636819"], "-", 
  FractionBox[
   RowBox[{"48882242654346106005782265856", " ", 
    SqrtBox[
     FractionBox["6355", "154077"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "9688472554761"], "+", 
  FractionBox[
   RowBox[{"135784610816", " ", 
    SqrtBox[
     FractionBox["5735", "253"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "73970793"], "-", 
  FractionBox[
   RowBox[{"1287399644481804608602112", " ", 
    SqrtBox[
     FractionBox["43586", "7917"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "88426535222025"], "+", 
  FractionBox[
   RowBox[{"10524737455707266816", " ", 
    SqrtBox[
     FractionBox["1271", "770385"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "199055403963"], "-", 
  FractionBox[
   RowBox[{"11237785600", " ", 
    SqrtBox[
     FractionBox["2185", "2431"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "3483"], "-", 
  FractionBox[
   RowBox[{"109423644938076252274688", " ", 
    SqrtBox[
     FractionBox["2", "10353"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "86837751"], "+", 
  FractionBox[
   RowBox[{"992", " ", 
    SqrtBox["51578"], " ", "Z", " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "5031"], "+", 
  FractionBox[
   RowBox[{"785230641485037568", " ", 
    SqrtBox[
     FractionBox["28823", "170255085"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "7923825"], "-", 
  FractionBox[
   RowBox[{"82122873884", " ", 
    SqrtBox[
     FractionBox["34", "609"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "578565"], "-", 
  FractionBox[
   RowBox[{"11552000", " ", 
    SqrtBox[
     FractionBox["16431922", "21"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "2709"], "-", 
  FractionBox[
   RowBox[{"3515179335680", " ", 
    SqrtBox[
     FractionBox["37145", "11"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "189268499043"], "-", 
  FractionBox[
   RowBox[{"11548884065344094489018368", " ", 
    SqrtBox[
     FractionBox["34", "7917"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "218605116394665"], "-", 
  FractionBox[
   RowBox[{"16549999230976", " ", 
    SqrtBox[
     FractionBox["1522945", "247863"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "238350333"], "+", 
  FractionBox[
   RowBox[{"1898304592", " ", 
    SqrtBox[
     FractionBox["238", "1131"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "238350333"], "-", 
  FractionBox[
   RowBox[{"19214964674560", " ", 
    SqrtBox[
     FractionBox["266", "1297257"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "3"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "609865163583"], "+", 
  FractionBox[
   RowBox[{"10778863204827136000000", " ", 
    SqrtBox[
     FractionBox["2", "25789"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "8904209391"], "+", 
  FractionBox[
   RowBox[{"37858410608405201801558622208000", " ", 
    SqrtBox[
     FractionBox["2185", "2245886643"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "13"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "3178802752587"], "-", 
  FractionBox[
   RowBox[{"112377856000", " ", 
    SqrtBox[
     FractionBox["2185", "2431"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "24381"], "-", 
  FractionBox[
   RowBox[{"185359867371260393553920", " ", 
    SqrtBox[
     FractionBox["2", "10353"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "339456663"], "+", 
  FractionBox[
   RowBox[{"2898792624381952", " ", 
    SqrtBox[
     FractionBox["144115", "34051017"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "316953"], "-", 
  FractionBox[
   RowBox[{"47088135100", " ", 
    SqrtBox[
     FractionBox["34", "609"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "1504269"], "-", 
  FractionBox[
   RowBox[{"8435148800", " ", 
    SqrtBox[
     FractionBox["494", "1271"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "260967"], "-", 
  FractionBox[
   RowBox[{"1875868881215533088768", " ", 
    SqrtBox[
     FractionBox["667", "1468005"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "838486971"], "+", 
  FractionBox[
   RowBox[{"33162496", " ", 
    SqrtBox[
     FractionBox["16431922", "21"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "111843"], "+", 
  FractionBox[
   RowBox[{"4901000", " ", 
    SqrtBox[
     FractionBox["335264215", "14637"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "86989"], "-", 
  FractionBox[
   RowBox[{"205844480", " ", 
    SqrtBox[
     FractionBox["38", "1271"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "4290927"], "-", 
  FractionBox[
   RowBox[{"6213465218395906506752", " ", 
    SqrtBox[
     FractionBox["23", "553437885"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "22977914085"], "+", 
  FractionBox[
   RowBox[{"35542629376", " ", 
    SqrtBox[
     FractionBox["38", "698523"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "48633"], "-", 
  FractionBox[
   RowBox[{"47840", " ", 
    SqrtBox[
     FractionBox["72105", "5235167"]], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "1333"], "+", 
  FractionBox[
   RowBox[{"442283885249822720", " ", 
    SqrtBox[
     FractionBox["26", "10353"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "380447348379"], "-", 
  FractionBox[
   RowBox[{"23920", " ", 
    SqrtBox[
     FractionBox["72105", "5235167"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "1333"], "+", 
  FractionBox[
   RowBox[{"30831988572160000", " ", 
    SqrtBox[
     FractionBox["5510", "5313"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "12405393"], "+", 
  FractionBox[
   RowBox[{"236615066302532511259741388800", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "12"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], 
   RowBox[{"23529817524213", " ", 
    SqrtBox["13"]}]], "-", 
  FractionBox[
   RowBox[{"21773209600", " ", 
    SqrtBox[
     FractionBox["43993", "273"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "266409"], "-", 
  FractionBox[
   RowBox[{"1890182858062194802688", " ", 
    SqrtBox[
     FractionBox["57646", "1265"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "7081223877"], "+", 
  FractionBox[
   RowBox[{"144777055201009664", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], 
   RowBox[{"363648285", " ", 
    SqrtBox["13"]}]], "-", 
  FractionBox[
   RowBox[{"13060761683", " ", 
    SqrtBox[
     FractionBox["28823", "2530"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "125519004"], "-", 
  RowBox[{
   FractionBox["35264", "51"], " ", 
   SqrtBox[
    FractionBox["4324190", "90321"]], " ", "Z", " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "-", 
  FractionBox[
   RowBox[{"6882616087455776768", " ", 
    SqrtBox[
     FractionBox["21793", "17"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "21765102975"], "+", 
  FractionBox[
   RowBox[{"3915730205848", " ", 
    SqrtBox[
     FractionBox["2542", "279565"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "369495"], "+", 
  FractionBox[
   RowBox[{"62700755", " ", 
    SqrtBox["13"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "279174"], "-", 
  RowBox[{
   FractionBox["2432", "39"], " ", 
   SqrtBox[
    FractionBox["5474", "5488395"]], " ", "Z", " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "-", 
  FractionBox[
   RowBox[{"250359054902755328", " ", 
    SqrtBox[
     FractionBox["19", "253487"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "293918625"], "+", 
  FractionBox[
   RowBox[{"18834016", " ", 
    SqrtBox[
     FractionBox["43214", "1265"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "220545"], "-", 
  FractionBox[
   RowBox[{"92015148032", " ", 
    SqrtBox[
     FractionBox["11362", "83435"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "564417"], "-", 
  FractionBox[
   RowBox[{"13129464512", " ", 
    SqrtBox[
     FractionBox["406", "663"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "967725"], "+", 
  RowBox[{
   RowBox[{"t", "[", "6", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "+", 
  FractionBox[
   RowBox[{"1131978190761833389673676800000000", " ", 
    SqrtBox[
     FractionBox["4370", "87087"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "14"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "91039221906633"], "+", 
  FractionBox[
   RowBox[{"51276965550447936573186450702116293967872000000", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "19"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "8491244341173937384041"], "-", 
  FractionBox[
   RowBox[{"161203054336679084032000000", " ", 
    SqrtBox[
     FractionBox["1517", "609"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1105051246299"], "-", 
  FractionBox[
   RowBox[{"26661242077408439262555938492514304000", " ", 
    SqrtBox[
     FractionBox["288230", "3289"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "15"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "240252506611604487"], "+", 
  FractionBox[
   RowBox[{"16457073999942434816000", " ", 
    SqrtBox[
     FractionBox["190", "2003001"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1594590543"], "+", 
  FractionBox[
   RowBox[{"5002923413852734025203121190338560", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "28745698069975887"], "-", 
  FractionBox[
   RowBox[{"317637724130560", " ", 
    SqrtBox[
     FractionBox["1517", "609"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "840886371"], "-", 
  FractionBox[
   RowBox[{"15887825476612819786628661248", " ", 
    SqrtBox[
     FractionBox["57646", "16445"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1451802932827065"], "+", 
  FractionBox[
   RowBox[{"324321642022604931470608", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1378060561635849"], "-", 
  FractionBox[
   RowBox[{"28365429486387200000", " ", 
    SqrtBox[
     FractionBox["7650490", "3927"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "374272731"], "-", 
  FractionBox[
   RowBox[{"69171011505030796144541696000", " ", 
    SqrtBox[
     FractionBox["283309", "17"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "13"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1889703018819"], "+", 
  FractionBox[
   RowBox[{"23320253440000", " ", 
    SqrtBox[
     FractionBox["700321", "4641"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "349461"], "+", 
  FractionBox[
   RowBox[{"217861791934905227836129280", " ", 
    SqrtBox[
     FractionBox["12710", "4301"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "306529366689"], "-", 
  FractionBox[
   RowBox[{"11662696", " ", 
    SqrtBox[
     FractionBox["62201810", "483"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1370109"], "-", 
  FractionBox[
   RowBox[{"34013318595020812490752", " ", 
    SqrtBox[
     FractionBox["1147", "4199"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "164569921425"], "+", 
  FractionBox[
   RowBox[{"135254310447593", " ", 
    SqrtBox[
     FractionBox["475354", "115"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "25808743233"], "+", 
  FractionBox[
   RowBox[{"5534963200", " ", 
    SqrtBox[
     FractionBox["18122390", "21"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "3740527"], "+", 
  FractionBox[
   RowBox[{"5706043389286903615127552", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "757153734813"], "-", 
  FractionBox[
   RowBox[{"4735581833401184", " ", 
    SqrtBox[
     FractionBox["2169310", "437"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "706959603"], "+", 
  FractionBox[
   RowBox[{"1120775995625", " ", 
    SqrtBox[
     FractionBox["14911", "323"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "78551067"], "-", 
  FractionBox[
   RowBox[{"90769374356439040000", " ", 
    SqrtBox[
     FractionBox["43010", "9080799"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1185721173"], "-", 
  FractionBox[
   RowBox[{"581596580070975576125721070796800", " ", 
    SqrtBox[
     FractionBox["19", "19499"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "12"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "2168478895654071"], "+", 
  FractionBox[
   RowBox[{"231261798400", " ", 
    SqrtBox[
     FractionBox["410533", "609"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "18820971"], "+", 
  FractionBox[
   RowBox[{"169398250083998769348608", " ", 
    SqrtBox[
     FractionBox["993922", "715"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "3129118175547"], "-", 
  FractionBox[
   RowBox[{"5833918962368512", " ", 
    SqrtBox["370481"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "45048212937"], "+", 
  FractionBox[
   RowBox[{"28649412724", " ", 
    SqrtBox[
     FractionBox["2376770", "299"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "30747192957"], "+", 
  FractionBox[
   RowBox[{"235520", " ", 
    SqrtBox[
     FractionBox["48070", "609"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1849"], "+", 
  FractionBox[
   RowBox[{"698055308833678426112", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], 
   RowBox[{"18089848665", " ", 
    SqrtBox["13"]}]], "-", 
  FractionBox[
   RowBox[{"10159893376", " ", 
    SqrtBox[
     FractionBox["767602", "95"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "6273657"], "-", 
  FractionBox[
   RowBox[{"328900", " ", 
    SqrtBox[
     FractionBox["1147", "323"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "12943"], "+", 
  FractionBox[
   RowBox[{"313100288", " ", 
    SqrtBox[
     FractionBox["336490", "1131"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "23186739199"], "+", 
  FractionBox[
   RowBox[{"32316116749389439434752", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "5900445457665525"], "-", 
  FractionBox[
   RowBox[{"105422908928", " ", 
    SqrtBox[
     FractionBox["394174", "2405"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "22863297327"], "-", 
  FractionBox[
   RowBox[{"587345111941120000", " ", 
    SqrtBox[
     FractionBox["13", "923853"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "61388649"], "-", 
  FractionBox[
   RowBox[{"125348126861275384690769920", " ", 
    SqrtBox[
     FractionBox["161690", "451"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "40040071035111"], "+", 
  FractionBox[
   RowBox[{"117760", " ", 
    SqrtBox[
     FractionBox["48070", "609"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1849"], "+", 
  FractionBox[
   RowBox[{"106374023157810987008", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], 
   RowBox[{"2584264095", " ", 
    SqrtBox["13"]}]], "-", 
  FractionBox[
   RowBox[{"710272", " ", 
    SqrtBox["72922190"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "48633"], "+", 
  FractionBox[
   RowBox[{"10976384438456320", " ", 
    SqrtBox[
     FractionBox["32890", "21607"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "235653201"], "-", 
  FractionBox[
   RowBox[{"1973400", " ", 
    SqrtBox[
     FractionBox["1147", "323"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "12943"], "+", 
  FractionBox[
   RowBox[{"457125753110528", " ", 
    SqrtBox[
     FractionBox["2530", "21607"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "5350785969"], "+", 
  FractionBox[
   RowBox[{"412560582720000", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "9302310655463"], "-", 
  FractionBox[
   RowBox[{"5618892800", " ", 
    SqrtBox[
     FractionBox["28405", "187"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "8127"], "-", 
  FractionBox[
   RowBox[{"1260293666811736204771328", " ", 
    SqrtBox[
     FractionBox["2", "10353"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1244674431"], "+", 
  FractionBox[
   RowBox[{"992", " ", 
    SqrtBox["51578"], " ", "Z", " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1677"], "+", 
  FractionBox[
   RowBox[{"235811979254300672", " ", 
    SqrtBox[
     FractionBox["28823", "170255085"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1131975"], "-", 
  FractionBox[
   RowBox[{"1043811292", " ", 
    SqrtBox[
     FractionBox["238", "87"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "58305"], "+", 
  FractionBox[
   RowBox[{"10308305792", " ", 
    SqrtBox[
     FractionBox["16431922", "21"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "782901"], "+", 
  FractionBox[
   RowBox[{"32689198592", " ", 
    SqrtBox[
     FractionBox["266", "99789"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "243165"], "+", 
  FractionBox[
   RowBox[{"95680", " ", 
    SqrtBox[
     FractionBox["72105", "5235167"]], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "1333"], "-", 
  FractionBox[
   RowBox[{"62651926800793631457280000000", " ", 
    SqrtBox[
     FractionBox["2185", "187"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "11"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "67454491810797"], "-", 
  FractionBox[
   RowBox[{"5452777995210797138612019621629054156800000", " ", 
    SqrtBox[
     FractionBox["2", "134589"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "16"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "2384044104068998371"], "+", 
  FractionBox[
   RowBox[{"18234492407722803200000", " ", 
    SqrtBox[
     FractionBox["51578", "13"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "1070706219219"], "+", 
  FractionBox[
   RowBox[{"682332614278050128408269448806400", " ", 
    SqrtBox[
     FractionBox["3314645", "113883"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "12"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "2630725180621083"], "-", 
  FractionBox[
   RowBox[{"2989531521228800", " ", 
    SqrtBox["408595"], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "73646459523"], "-", 
  FractionBox[
   RowBox[{"54459877768149145360567107584", " ", 
    SqrtBox[
     FractionBox["34", "7917"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "13919180849847"], "+", 
  FractionBox[
   RowBox[{"932722984197401182208", " ", 
    SqrtBox[
     FractionBox["26949505", "14007"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "8616635764191"], "+", 
  FractionBox[
   RowBox[{"574284891088122335", " ", 
    SqrtBox[
     FractionBox["34", "7917"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "59769362364309"], "+", 
  FractionBox[
   RowBox[{"6616808161280000", " ", 
    SqrtBox["18862415"], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "5364575811"], "+", 
  FractionBox[
   RowBox[{"22232868668243672938263347200", " ", 
    SqrtBox[
     FractionBox["43586", "609"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "17236382080743"], "-", 
  FractionBox[
   RowBox[{"53859449600", " ", 
    SqrtBox[
     FractionBox["2542", "19"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "5008941"], "-", 
  FractionBox[
   RowBox[{"1871220704220541288448", " ", 
    SqrtBox[
     FractionBox["321563", "39585"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "2299103919"], "+", 
  FractionBox[
   RowBox[{"90733129640594848", " ", 
    SqrtBox[
     FractionBox["2294", "11571"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "1237208427"], "-", 
  FractionBox[
   RowBox[{"25629396450036121600", " ", 
    SqrtBox[
     FractionBox["754", "357"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "10133087643"], "+", 
  FractionBox[
   RowBox[{"1398279025", " ", 
    SqrtBox[
     FractionBox["55651145", "6783"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "10574431"], "+", 
  FractionBox[
   RowBox[{"493179660795904000", " ", 
    SqrtBox[
     FractionBox["1265", "1147"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "164288255859"], "+", 
  FractionBox[
   RowBox[{"197407620359075269146711162880", " ", 
    SqrtBox[
     FractionBox["38", "9080799"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "31050480357351"], "-", 
  FractionBox[
   RowBox[{"8610257920", " ", 
    SqrtBox[
     FractionBox["2542", "247"]], " ", "Z", " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "869250031"], "-", 
  FractionBox[
   RowBox[{"397577030236771188736", " ", 
    SqrtBox[
     FractionBox["321563", "3045"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "3559578876945"], "+", 
  FractionBox[
   RowBox[{"1154280198676352", " ", 
    SqrtBox[
     FractionBox["2294", "150423"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "33900751209"], "-", 
  FractionBox[
   RowBox[{"4905667695554560", " ", 
    SqrtBox[
     FractionBox["2", "10353"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "16139921"], "-", 
  FractionBox[
   RowBox[{"405070505245294592", " ", 
    SqrtBox[
     FractionBox["34", "7917"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "28913863781153"], "+", 
  FractionBox[
   RowBox[{"1489449488384000", " ", 
    SqrtBox[
     FractionBox["2", "25789"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "1501012653"], "+", 
  FractionBox[
   RowBox[{"74052171417443891150848", " ", 
    SqrtBox[
     FractionBox["11560835", "424473"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "4822753654089"], "-", 
  FractionBox[
   RowBox[{"11919985887293440", " ", 
    SqrtBox[
     FractionBox["2", "10353"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "48419763"], "-", 
  FractionBox[
   RowBox[{"314691520000", " ", 
    SqrtBox[
     FractionBox["3795", "258013"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "9461333"], "-", 
  FractionBox[
   RowBox[{"174737587200", " ", 
    SqrtBox[
     FractionBox["49335", "258013"]], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "76694598889"], "+", 
  FractionBox[
   RowBox[{"1295360", " ", 
    SqrtBox[
     FractionBox["48070", "609"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "5547"], "+", 
  FractionBox[
   RowBox[{"3722731443539978223616", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], 
   RowBox[{"54269545995", " ", 
    SqrtBox["13"]}]], "-", 
  FractionBox[
   RowBox[{"360361606016", " ", 
    SqrtBox[
     FractionBox["767602", "95"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "43915599"], "-", 
  FractionBox[
   RowBox[{"3946800", " ", 
    SqrtBox[
     FractionBox["1147", "323"]], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}], "12943"], "+", 
  FractionBox[
   RowBox[{"2391235564049268736000000", " ", 
    SqrtBox[
     FractionBox["48070", "7917"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "1180522241703"], "+", 
  FractionBox[
   RowBox[{"25908989728497747627499196136816640000", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "13"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "2309947939218369051"], "-", 
  FractionBox[
   RowBox[{"61124597799485440000", " ", 
    SqrtBox[
     FractionBox["1517", "609"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "243599827653"], "-", 
  FractionBox[
   RowBox[{"31529410268465987578882949120", " ", 
    SqrtBox[
     FractionBox["72922190", "13"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "9"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "28038583762687953"], "+", 
  FractionBox[
   RowBox[{"68219307474560", " ", 
    SqrtBox[
     FractionBox["7590", "50141"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "24488871563"], "+", 
  FractionBox[
   RowBox[{"2950962167502149088348848128", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "26173583482176585"], "-", 
  FractionBox[
   RowBox[{"2248830784740736064", " ", 
    SqrtBox[
     FractionBox["3838010", "247"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "1744905565478439"], "-", 
  FractionBox[
   RowBox[{"1704175616000", " ", 
    SqrtBox[
     FractionBox["2901910", "10353"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "23931607"], "-", 
  FractionBox[
   RowBox[{"4287547480979049202319360", " ", 
    SqrtBox[
     FractionBox["283309", "17"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "46827382254219"], "+", 
  FractionBox[
   RowBox[{"1008644456653419520", " ", 
    SqrtBox[
     FractionBox["3215630", "17"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "830737873791"], "+", 
  FractionBox[
   RowBox[{"11166926928300000", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "54109363427"], "-", 
  FractionBox[
   RowBox[{"20502543564800", " ", 
    SqrtBox[
     FractionBox["43010", "9080799"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "2875211641"], "-", 
  FractionBox[
   RowBox[{"64219603583178549716058112", " ", 
    SqrtBox[
     FractionBox["323", "1147"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "4302216556179633"], "+", 
  FractionBox[
   RowBox[{"11540725369823232", " ", 
    SqrtBox[
     FractionBox["54665710", "13"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "144165986891381"], "+", 
  FractionBox[
   RowBox[{"9610567296000", " ", 
    SqrtBox["13"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "382403148253"], "-", 
  FractionBox[
   RowBox[{"336957034612426342400", " ", 
    SqrtBox[
     FractionBox["48070", "1517"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "74246590205543"], "+", 
  FractionBox[
   RowBox[{"2402641824000", " ", 
    SqrtBox["13"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "382403148253"], "-", 
  FractionBox[
   RowBox[{"78331776737280", " ", 
    SqrtBox[
     FractionBox["6", "3451"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "4"]}], "556549"], "-", 
  FractionBox[
   RowBox[{"181117057787494400000", " ", 
    SqrtBox["408595"], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "54522638348283"], "-", 
  FractionBox[
   RowBox[{"30579366843514835600438422667264000", " ", 
    SqrtBox[
     FractionBox["2", "134589"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "10304778647825487"], "+", 
  FractionBox[
   RowBox[{"8739209194496000", " ", 
    SqrtBox[
     FractionBox["51578", "13"]], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "16443335374879"], "+", 
  FractionBox[
   RowBox[{"46404673915505485286998016", " ", 
    SqrtBox[
     FractionBox["32623085", "11571"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "2126382895583037"], "-", 
  FractionBox[
   RowBox[{"155540097158692339850240", " ", 
    SqrtBox[
     FractionBox["102", "2639"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "4061503837595113"], "+", 
  FractionBox[
   RowBox[{"8695021482453436416000", " ", 
    SqrtBox[
     FractionBox["6882", "3857"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "3551282957551"], "-", 
  FractionBox[
   RowBox[{"109833811208000", " ", 
    SqrtBox[
     FractionBox["62704785", "203"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "10773219728369"], "+", 
  FractionBox[
   RowBox[{"109310473017890278604800", " ", 
    SqrtBox[
     FractionBox["6", "57511727"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "25097722414289"], "+", 
  FractionBox[
   RowBox[{"40567900538880000", " ", 
    SqrtBox[
     FractionBox["838695", "5851069"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "26828599822171"], "+", 
  FractionBox[
   RowBox[{"1441585094400", " ", 
    SqrtBox["13"], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "5"]}], "54629021179"], "+", 
  FractionBox[
   RowBox[{"5705857874083840000", " ", 
    SqrtBox[
     FractionBox["32890", "11571"]], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "6"]}], "37213864269463"], "+", 
  FractionBox[
   RowBox[{"21434549150503361944170895769600", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "6"]}], "4283352991279460763"], "-", 
  FractionBox[
   RowBox[{"1297036772272472075468800", " ", 
    SqrtBox[
     FractionBox["3838010", "247"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "6"]}], "1291804870385869119"], "-", 
  FractionBox[
   RowBox[{"3098936846720000000", " ", 
    SqrtBox[
     FractionBox["253487", "19"]], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "6"]}], "4949443947838579"], "-", 
  FractionBox[
   RowBox[{"380282459448883200000", " ", 
    SqrtBox[
     FractionBox["17", "21793"]], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "6"]}], "594640337161749277"], "-", 
  FractionBox[
   RowBox[{"2158936234052031567626240000", " ", 
    SqrtBox[
     FractionBox["442", "609"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "7"]}], "2645124258409160577"], "+", 
  FractionBox[
   RowBox[{"93968346863818240000", " ", 
    SqrtBox[
     FractionBox["97869255", "3857"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "7"]}], "16752453636591350321"], "+", 
  FractionBox[
   RowBox[{"1453995723110575582080000000", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "8"]}], 
   "146232167793805896952009"]}]], "Output",
 CellChangeTimes->{3.526649554266636*^9, 3.5266514955295305`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QuadraticInZ", "=", 
  RowBox[{
   RowBox[{"6087380819159303391005603325000", " ", 
    SqrtBox["1168090"], " ", 
    SuperscriptBox["Z", "2"]}], "+", 
   RowBox[{"199260374254874324273405781024768000", " ", 
    SqrtBox["749772699"], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "5"]}], "+", 
   RowBox[{"326963614070713431645521199551350841540608", " ", 
    SqrtBox["1168090"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "10"]}], "-", 
   RowBox[{"7430529091408703313576581198160000", " ", 
    SqrtBox["9570"], " ", "Z", " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "2", "]"}]}], "-", 
   RowBox[{"1711334762076397518024060769393648435200", " ", 
    SqrtBox["39767"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "6"], " ", 
    RowBox[{"t", "[", "2", "]"}]}], "+", 
   RowBox[{"7240507609750674488274075585786000", " ", 
    SqrtBox["1168090"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"]}], "+", 
   RowBox[{"9556665279777336201987345840000000", " ", 
    SqrtBox["4109435330"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "-", 
   RowBox[{"35432800382670021674509694653125", " ", 
    SqrtBox["3139339"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}]}], "+", 
   RowBox[{"85101765451358857061724864000000", " ", 
    SqrtBox["316110410"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "4", "]"}]}], "+", 
   RowBox[{"210257920682101729710627354000000", " ", 
    SqrtBox["3059"], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "5", "]"}]}], "+", 
   RowBox[{"248545233845734676184486652500", " ", 
    SqrtBox["123400365"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "-", 
   RowBox[{"1505637451640394074610851443200000", " ", 
    SqrtBox["157777102"], " ", "Z", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "2"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "-", 
   RowBox[{"174838428297999356567466344499354009600", " ", 
    SqrtBox["1604204745"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "7"], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "+", 
   RowBox[{"616317099570460802320908222401280000", " ", 
    SqrtBox["1292646"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "3"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "-", 
   RowBox[{"147592310295208496926615407000000", " ", 
    SqrtBox["115552965"], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "-", 
   RowBox[{"16850054997131291207672400000", " ", 
    SqrtBox["1502188545"], " ", 
    RowBox[{"t", "[", "4", "]"}], " ", 
    RowBox[{"t", "[", "8", "]"}]}], "+", 
   RowBox[{"9960759444454760229501745087395840000", " ", 
    SqrtBox["1168090"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "+", 
   RowBox[{"223400586725581166350207258500000", " ", 
    SqrtBox["39767"], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "2"]}], "+", 
   RowBox[{"17177727076618842365551920000000", " ", 
    SqrtBox["1604204745"], " ", 
    RowBox[{"t", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "8", "]"}], "3"]}]}]}]], "Input",
 CellChangeTimes->{{3.526649436348815*^9, 3.526649463571697*^9}, {
  3.526649583870595*^9, 3.526649587977728*^9}, {3.526650017195634*^9, 
  3.5266500223278003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"6087380819159303391005603325000", " ", 
   SqrtBox["1168090"], " ", 
   SuperscriptBox["Z", "2"]}], "+", 
  RowBox[{"199260374254874324273405781024768000", " ", 
   SqrtBox["749772699"], " ", "Z", " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "5"]}], "+", 
  RowBox[{"326963614070713431645521199551350841540608", " ", 
   SqrtBox["1168090"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "10"]}], "-", 
  RowBox[{"7430529091408703313576581198160000", " ", 
   SqrtBox["9570"], " ", "Z", " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "2", "]"}]}], "-", 
  RowBox[{"1711334762076397518024060769393648435200", " ", 
   SqrtBox["39767"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "6"], " ", 
   RowBox[{"t", "[", "2", "]"}]}], "+", 
  RowBox[{"7240507609750674488274075585786000", " ", 
   SqrtBox["1168090"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{"9556665279777336201987345840000000", " ", 
   SqrtBox["4109435330"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "4"], " ", 
   RowBox[{"t", "[", "3", "]"}]}], "-", 
  RowBox[{"35432800382670021674509694653125", " ", 
   SqrtBox["3139339"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}]}], "+", 
  RowBox[{"85101765451358857061724864000000", " ", 
   SqrtBox["316110410"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "3"], " ", 
   RowBox[{"t", "[", "4", "]"}]}], "+", 
  RowBox[{"210257920682101729710627354000000", " ", 
   SqrtBox["3059"], " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}]}], "+", 
  RowBox[{"248545233845734676184486652500", " ", 
   SqrtBox["123400365"], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{"1505637451640394074610851443200000", " ", 
   SqrtBox["157777102"], " ", "Z", " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "2"], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "-", 
  RowBox[{"174838428297999356567466344499354009600", " ", 
   SqrtBox["1604204745"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "7"], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "+", 
  RowBox[{"616317099570460802320908222401280000", " ", 
   SqrtBox["1292646"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "3"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "-", 
  RowBox[{"147592310295208496926615407000000", " ", 
   SqrtBox["115552965"], " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "-", 
  RowBox[{"16850054997131291207672400000", " ", 
   SqrtBox["1502188545"], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   RowBox[{"t", "[", "8", "]"}]}], "+", 
  RowBox[{"9960759444454760229501745087395840000", " ", 
   SqrtBox["1168090"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "8", "]"}], "2"]}], "+", 
  RowBox[{"223400586725581166350207258500000", " ", 
   SqrtBox["39767"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "8", "]"}], "2"]}], "+", 
  RowBox[{"17177727076618842365551920000000", " ", 
   SqrtBox["1604204745"], " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "8", "]"}], "3"]}]}]], "Output",
 CellChangeTimes->{3.526649468100844*^9, 3.5266495915968447`*^9, 
  3.5266500296000357`*^9, 3.5266514973285885`*^9}]
}, Open  ]]
},
WindowSize->{1264, 665},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2093, 46, 183, "Input"],
Cell[CellGroupData[{
Cell[2663, 70, 97061, 2812, 19760, "Input"],
Cell[99727, 2884, 88698, 2574, 11174, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188462, 5463, 3744, 93, 638, "Input"],
Cell[192209, 5558, 3574, 91, 563, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

